Searching Efficient 3D Architectures with Sparse Point-Voxel Convolution

Self-driving cars need to understand 3D scenes efficiently and accurately in order to drive safely. Given the limited hardware resources, existing 3D perception models are not able to recognize small instances (e.g., pedestrians, cyclists) very well due to the low-resolution voxelization and aggressive downsampling. To this end, we propose Sparse Point-Voxel Convolution (SPVConv), a lightweight 3D module that equips the vanilla Sparse Convolution with the high-resolution point-based branch. With negligible overhead, this point-based branch is able to preserve the fine details even from large outdoor scenes. To explore the spectrum of efficient 3D models, we first define a flexible architecture design space based on SPVConv, and we then present 3D Neural Architecture Search (3D-NAS) to search the optimal network architecture over this diverse design space efficiently and effectively. Experimental results validate that the resulting SPVNAS model is fast and accurate: it outperforms the state-of-the-art MinkowskiNet by 3.3%, ranking 1st on the competitive SemanticKITTI leaderboard. It also achieves 8x computation reduction and 3x measured speedup over MinkowskiNet with higher accuracy. Finally, we transfer our method to 3D object detection, and it achieves consistent improvements over the one-stage detection baseline on KITTI.

==> figures/figures-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from mpl_toolkits.axes_grid1 import make_axes_locatable\n",
    "\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rc('font', family='Times New Roman')\n",
    "plt.rc('font', size=11)\n",
    "\n",
    "#plt.plot([11.9, 29.9, 47.4, 118.6], [58.5, 61.6, 64.4, 65.3], '*--', markersize=8, color='red', label='PVCNN V2')\n",
    "#plt.plot([11.9, 29.6, 35, 77], [59.9, 63.2, 64.4, 65.5], '*--', markersize=8, label='3D NAS')\n",
    "\n",
    "plt.plot([11.9, 16.8, 29.9, 35, 77], [60.7, 62.3, 63.6, 64.5, 65.3], 'x-', marker='*', color='darkred',  linewidth=2, markersize=8, label='SPVNAS')\n",
    "plt.plot([11.9, 29.9, 47.4, 118.6], [58.5, 61.6, 64.4, 65.3], '-', marker='*', markersize=8, linewidth=2, color='darkorange', label='SPVCNN')\n",
    "plt.plot([11.3, 28.5, 45.9, 113.9], [57.5, 60.0, 62.8, 63.1], '-', marker='*', color='slategray', linewidth=2, markersize=6, label='MinkowskiNet')\n",
    "\n",
    "plt.annotate('', xy=(118.6,65.2), xycoords='data',\n",
    "             xytext=(-12, -50), textcoords='offset points', fontsize=13, arrowprops=dict(arrowstyle=\"->\",\n",
    "             ))\n",
    "\n",
    "plt.annotate('2.2% better', xy=(112,64.5), xycoords='data',\n",
    "             xytext=(9, 9), textcoords='offset points', fontsize=13, rotation=78)\n",
    "\n",
    "\n",
    "plt.annotate('', xy=(32,63.6), xycoords='data',\n",
    "             xytext=(216, -9.5), textcoords='offset points', fontsize=13, arrowprops=dict(arrowstyle=\"->\",\n",
    "             ))\n",
    "\n",
    "plt.annotate('3.8x smaller FLOPs', xy=(45, 63), xycoords='data',\n",
    "             xytext=(30, 18), textcoords='offset points', fontsize=13, rotation=0)\n",
    "\n",
    "matplotlib.rc('xtick', labelsize=13)\n",
    "matplotlib.rc('ytick', labelsize=13)\n",
    "\n",
    "plt.xticks(np.arange(0, 125, 10))\n",
    "plt.yticks(np.arange(57, 66, 1))\n",
    "\n",
    "\n",
    "\n",
    "plt.xlabel('FLOPS (G)', size=14)\n",
    "plt.ylabel('Mean IoU', size=14)\n",
    "plt.grid('on')\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "plt.legend(bbox_to_anchor=(0, 1.02, 1, 0.2), loc='lower left', mode='expand', borderaxespad=0, ncol=4)\n",
    "\n",
    "plt.savefig('flops.pdf', bbox_inches='tight', pad_inches=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rc('font', family='Times New Roman')\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', size=11)\n",
    "\n",
    "#plt.plot([11.9, 29.9, 47.4, 118.6], [58.5, 61.6, 64.4, 65.3], '*--', markersize=8, color='red', label='PVCNN V2')\n",
    "#plt.plot([11.9, 29.6, 35, 77], [59.9, 63.2, 64.4, 65.5], '*--', markersize=8, label='3D NAS')\n",
    "\n",
    "plt.plot([15, 20, 24.4, 34.1, 73.8], [63.6, 64.5, 65.2, 66.0, 66.4], 'x-', marker='*', color='darkred',  linewidth=2, markersize=8, label=r'\\textbf{SPVNAS}')\n",
    "plt.plot([11.9, 29.9, 47.4, 118.6], [58.5, 61.6, 64.4, 65.3], '-', marker='*', markersize=8, linewidth=2, color='darkorange', label=r'\\textbf{SPVCNN}')\n",
    "plt.plot([11.3, 28.5, 45.9, 113.9], [57.5, 60.0, 62.8, 63.1], '-', marker='*', color='slategray', linewidth=2, markersize=6, label=r'\\textbf{MinkowskiNet}')\n",
    "\n",
    "plt.annotate('', xy=(118.6,65.2), xycoords='data',\n",
    "             xytext=(-12, -44), textcoords='offset points', fontsize=13, arrowprops=dict(arrowstyle=\"->\",\n",
    "             ))\n",
    "\n",
    "plt.annotate(r'\\textbf{2.2\\% better}', xy=(112,64.5), xycoords='data',\n",
    "             xytext=(9, 9), textcoords='offset points', fontsize=13, rotation=78)\n",
    "\n",
    "\n",
    "plt.annotate('', xy=(18,63.6), xycoords='data',\n",
    "             xytext=(256, -9.5), textcoords='offset points', fontsize=13, arrowprops=dict(arrowstyle=\"->\",\n",
    "             ))\n",
    "\n",
    "plt.annotate(r'\\textbf{7.6$\\times$ computation reduction}', xy=(35, 63), xycoords='data',\n",
    "             xytext=(30, 16), textcoords='offset points', fontsize=13, rotation=0)\n",
    "\n",
    "\n",
    "plt.annotate('', xy=(75,66.3), xycoords='data',\n",
    "             xytext=(116, -20), textcoords='offset points', fontsize=13, arrowprops=dict(arrowstyle=\"->\",\n",
    "             ))\n",
    "\n",
    "plt.annotate(r'\\textbf{1.1\\% better}', xy=(85,66.0), xycoords='data',\n",
    "             xytext=(9, 9), textcoords='offset points', fontsize=13, rotation=-10)\n",
    "\n",
    "matplotlib.rc('xtick', labelsize=13)\n",
    "matplotlib.rc('ytick', labelsize=13)\n",
    "\n",
    "plt.xticks(np.arange(0, 125, 10))\n",
    "plt.yticks(np.arange(57, 67, 1))\n",
    "\n",
    "\n",
    "\n",
    "plt.xlabel(r'\\textbf{\\#MAdds(G)}', size=14)\n",
    "plt.ylabel(r'\\textbf{Mean IoU}', size=14)\n",
    "plt.grid('on')\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "plt.legend(bbox_to_anchor=(0, 1.02, 1, 0.2), loc='lower left', mode='expand', borderaxespad=0, ncol=4)\n",
    "\n",
    "plt.savefig('flops.pdf', bbox_inches='tight', pad_inches=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rc('font', family='Times New Roman')\n",
    "plt.rc('font', size=11)\n",
    "\n",
    "#plt.plot([11.9, 29.9, 47.4, 118.6], [58.5, 61.6, 64.4, 65.3], '*--', markersize=8, color='red', label='PVCNN V2')\n",
    "#plt.plot([11.9, 29.6, 35, 77], [59.9, 63.2, 64.4, 65.5], '*--', markersize=8, label='3D NAS')\n",
    "\n",
    "plt.plot([114.5, 134.3, 153.8, 166.9, 262.6], [60.7, 62.3, 63.6, 64.5, 65.3], 'x-', marker='*', color='darkred',  linewidth=2, markersize=8, label='SPVNAS')\n",
    "plt.plot([124.3, 160.9, 215.3, 317.1], [58.5, 61.6, 64.4, 65.3], '-', marker='*', markersize=8, linewidth=2, color='darkorange', label='SPVCNN')\n",
    "plt.plot([115.7, 152.0, 207.4, 294.0], [57.5, 60.0, 62.8, 63.1], '-', marker='*', color='slategray', linewidth=2, markersize=6, label='MinkowskiNet')\n",
    "\n",
    "\"\"\"\n",
    "\n",
    "plt.annotate('', xy=(50.8,86.1), xycoords='data',\n",
    "             xytext=(122, -0.0), textcoords='offset points', fontsize=13, arrowprops=dict(arrowstyle=\"->\",\n",
    "             ))\n",
    "\n",
    "plt.annotate('2.7x speedup', xy=(50.8,86.1), xycoords='data',\n",
    "             xytext=(30, -12), textcoords='offset points', fontsize=13)\n",
    "\"\"\"\n",
    "\n",
    "\n",
    "plt.annotate('', xy=(317,65.1), xycoords='data',\n",
    "             xytext=(-30, -48), textcoords='offset points', fontsize=13, arrowprops=dict(arrowstyle=\"->\",\n",
    "             ))\n",
    "\n",
    "plt.annotate('2.2% better', xy=(292,64.5), xycoords='data',\n",
    "             xytext=(9, 9), textcoords='offset points', fontsize=13, rotation=60)\n",
    "\n",
    "\n",
    "plt.annotate('', xy=(158.8,63.6), xycoords='data',\n",
    "             xytext=(195, -10), textcoords='offset points', fontsize=13, arrowprops=dict(arrowstyle=\"->\",\n",
    "             ))\n",
    "\n",
    "plt.annotate('1.9x speed up', xy=(200, 63), xycoords='data',\n",
    "             xytext=(30, 18), textcoords='offset points', fontsize=13, rotation=0)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "matplotlib.rc('xtick', labelsize=13)\n",
    "matplotlib.rc('ytick', labelsize=13)\n",
    "\n",
    "plt.xticks(np.arange(100, 325, 25))\n",
    "plt.yticks(np.arange(57, 66, 1))\n",
    "\n",
    "plt.xlabel('Latency (ms)', size=14)\n",
    "plt.ylabel('Mean IoU', size=14)\n",
    "plt.grid('on')\n",
    "\n",
    "plt.legend(bbox_to_anchor=(0, 1.02, 1, 0.2), loc='lower left', mode='expand', borderaxespad=0, ncol=4)\n",
    "\n",
    "plt.savefig('latency.pdf', bbox_inches='tight', pad_inches=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rc('font', family='Times New Roman')\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', size=11)\n",
    "\n",
    "#plt.plot([11.9, 29.9, 47.4, 118.6], [58.5, 61.6, 64.4, 65.3], '*--', markersize=8, color='red', label='PVCNN V2')\n",
    "#plt.plot([11.9, 29.6, 35, 77], [59.9, 63.2, 64.4, 65.5], '*--', markersize=8, label='3D NAS')\n",
    "\n",
    "#plt.plot([114.5, 134.3, 153.8, 166.9, 262.6], [60.7, 62.3, 63.6, 64.5, 65.3], 'x-', marker='*', color='darkred',  linewidth=2, markersize=8, label='SPVNAS')\n",
    "plt.plot([110.4, 132.6, 144.3, 166.1, 258.9], [63.6, 64.5, 65.2, 66.0, 66.4], 'x-', marker='*', color='darkred',  linewidth=2, markersize=8, label=r'\\textbf{SPVNAS}')\n",
    "plt.plot([124.3, 160.9, 215.3, 317.1], [58.5, 61.6, 64.4, 65.3], '-', marker='*', markersize=8, linewidth=2, color='darkorange', label=r'\\textbf{SPVCNN}')\n",
    "plt.plot([115.7, 152.0, 207.4, 294.0], [57.5, 60.0, 62.8, 63.1], '-', marker='*', color='slategray', linewidth=2, markersize=6, label=r'\\textbf{MinkowskiNet}')\n",
    "\n",
    "\"\"\"\n",
    "\n",
    "plt.annotate('', xy=(50.8,86.1), xycoords='data',\n",
    "             xytext=(122, -0.0), textcoords='offset points', fontsize=13, arrowprops=dict(arrowstyle=\"->\",\n",
    "             ))\n",
    "\n",
    "plt.annotate('2.7x speedup', xy=(50.8,86.1), xycoords='data',\n",
    "             xytext=(30, -12), textcoords='offset points', fontsize=13)\n",
    "\"\"\"\n",
    "\n",
    "\n",
    "plt.annotate('', xy=(317,65.1), xycoords='data',\n",
    "             xytext=(-32, -40), textcoords='offset points', fontsize=13, arrowprops=dict(arrowstyle=\"->\",\n",
    "             ))\n",
    "\n",
    "plt.annotate(r'\\textbf{2.2\\% better}', xy=(288,64.5), xycoords='data',\n",
    "             xytext=(9, 9), textcoords='offset points', fontsize=13, rotation=55)\n",
    "\n",
    "\n",
    "plt.annotate('', xy=(113.8,63.6), xycoords='data',\n",
    "             xytext=(265, -7), textcoords='offset points', fontsize=13, arrowprops=dict(arrowstyle=\"->\",\n",
    "             ))\n",
    "\n",
    "plt.annotate(r'\\textbf{2.7$\\times$ measured speed up}', xy=(200, 63), xycoords='data',\n",
    "             xytext=(-30, 18), textcoords='offset points', fontsize=13, rotation=0)\n",
    "\n",
    "\n",
    "plt.annotate('', xy=(262,66.3), xycoords='data',\n",
    "             xytext=(80, -16), textcoords='offset points', fontsize=13, arrowprops=dict(arrowstyle=\"->\",\n",
    "             ))\n",
    "\n",
    "plt.annotate(r'\\textbf{1.1\\% better}', xy=(270,65.8), xycoords='data',\n",
    "             xytext=(9, 9), textcoords='offset points', fontsize=13, rotation=-12)\n",
    "\n",
    "\n",
    "matplotlib.rc('xtick', labelsize=13)\n",
    "matplotlib.rc('ytick', labelsize=13)\n",
    "\n",
    "plt.xticks(np.arange(100, 326, 25))\n",
    "plt.yticks(np.arange(57, 67, 1))\n",
    "\n",
    "plt.xlabel(r'\\textbf{GPU Latency (ms)}', size=14)\n",
    "plt.ylabel(r'\\textbf{Mean IoU}', size=14)\n",
    "plt.grid('on')\n",
    "\n",
    "plt.legend(bbox_to_anchor=(0, 1.02, 1, 0.2), loc='lower left', mode='expand', borderaxespad=0, ncol=4)\n",
    "\n",
    "plt.savefig('latency.pdf', bbox_inches='tight', pad_inches=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rc('font', family='Times New Roman')\n",
    "plt.rc('font', size=11)\n",
    "\n",
    "plt.plot([10, 20, 30, 40, 50], [65.0, 62.3, 57.6, 45.1, 34.4],  ':', marker='*', markersize=8, linewidth=2, color='darkorange', label='SPVCNN')\n",
    "plt.plot([10, 20, 30, 40, 50], [63.1, 61.3, 55.9, 43.5, 33.2], '--', marker='*', color='slategray', linewidth=2, markersize=6, label='MinkowskiNet')\n",
    "\n",
    "\n",
    "#plt.annotate('2.7x speed up', xy=(50.8,86.1), xycoords='data',\n",
    "#             xytext=(30, -12), textcoords='offset points', fontsize=13)\n",
    "\n",
    "matplotlib.rc('xtick', labelsize=13)\n",
    "matplotlib.rc('ytick', labelsize=13)\n",
    "\n",
    "plt.xticks(np.arange(10, 50, 10))\n",
    "\n",
    "plt.xlabel('Distance (m)', size=14)\n",
    "plt.ylabel('Mean IoU', size=14)\n",
    "plt.grid('on')\n",
    "\n",
    "plt.legend(bbox_to_anchor=(0, 1.02, 1, 0.2), loc='lower left', mode='expand', borderaxespad=0, ncol=4)\n",
    "\n",
    "plt.savefig('sk_dist_acc.pdf', bbox_inches='tight', pad_inches=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rc('font', family='Times New Roman')\n",
    "plt.rc('font', size=11)\n",
    "size = 5\n",
    "a = [2.1, 1.0, 1.7, 1.6, 1.2]\n",
    "x = np.arange(size)\n",
    "\n",
    "total_width, n = 0.6, 1     # n: number of models\n",
    "width = total_width / n\n",
    "x = x - (total_width - width) / 2\n",
    "plt.bar(x, a, width=width, label='SPVCNN', color='darkorange')\n",
    "plt.xticks(np.arange(5), ('0-10m', '10-20m', '20-30m', '30-40m', '>40m'))\n",
    "plt.ylabel('IoU Improvement(%)')\n",
    "plt.legend()\n",
    "plt.savefig('sk_dist_improve.pdf', bbox_inches='tight', pad_inches=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(20,8))\n",
    "plt.rc('font', family='Times New Roman')\n",
    "plt.rc('font', size=22)\n",
    "size = 19\n",
    "\n",
    "a = [5.8, 18.6, 1.5, 3.2, 13.1, 27.2, 11.5, 3.8, 60.2, 57.8, 35.4, 0.5, 73.5, 57.0, 82.3, 66.1, 44.6, 69.0, 34.2]\n",
    "b = [9.4, 20.2, 0.4, 2.4, 11.3, 6.9, 4.3, 3.6, 4.1, 5.0, 3.9, 1.1, 27.3, 4.1, 7.3, 6.7, 2.4, 31.5, 5.4]\n",
    "\n",
    "\n",
    "x = np.arange(size)\n",
    "\n",
    "total_width, n = 0.8, 2     # n: number of models\n",
    "width = total_width / n\n",
    "x = x - (total_width - width) / 2\n",
    "plt.bar(x, b, width=width, label='Voxel Branch', color='slategray')\n",
    "plt.bar(x+width, a,  width=width, label='Point Branch', color='darkred')\n",
    "plt.xticks(np.arange(19), ('Vegetation', 'Road', 'Terrain', 'Building', 'Sidewalk', 'Car', 'Parking', 'Fence', 'Truck', 'Trunk', 'Oth. Veh.', 'Oth. Gnd.', 'Pole', 'Motorcycle', 'Bicyclist', 'Person', 'Motorcyclist', 'Traf. Sgn.', 'Bicycle'), rotation=30)\n",
    "plt.ylabel('Percentage(%)')\n",
    "plt.legend()\n",
    "plt.savefig('teaser1.pdf', bbox_inches='tight', pad_inches=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "rand_pops = np.load('rand_pop.npy')\n",
    "evol_pops = np.load('evol_pop.npy')\n",
    "\n",
    "iteration_max = 20\n",
    "rand_pops_draw = []\n",
    "evol_pops_draw = []\n",
    "for x in range(iteration_max):\n",
    "    rand_pops_draw.append(100*np.sort(rand_pops[:(x+1)*50][-25:]))\n",
    "    evol_pops_draw.append(100*np.sort(evol_pops[:(x+1)*50][-25:]))\n",
    "    #rand_pops_draw.append(rand_pops[x*50:(x+1)*50])\n",
    "    #evol_pops_draw.append(evol_pops[x*50:(x+1)*50])\n",
    "\n",
    "#fig = plt.figure(figsize=(8,5))\n",
    "plt.rc('font', family='Times New Roman')\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', size=11)\n",
    "\n",
    "for x in range(iteration_max):\n",
    "    if x == 0:\n",
    "        plt.scatter(np.ones(rand_pops_draw[x].shape[0]) * (x+1), rand_pops_draw[x], color='red', alpha=0.5, label=r'\\textbf{Random Search}')\n",
    "        plt.scatter(np.ones(rand_pops_draw[x].shape[0]) * (x+1), evol_pops_draw[x], color='blue', alpha=0.5, label=r'\\textbf{Evolutionary Search}')\n",
    "    else:\n",
    "        plt.scatter(np.ones(rand_pops_draw[x].shape[0]) * (x+1), rand_pops_draw[x], color='red', alpha=0.5)\n",
    "        plt.scatter(np.ones(rand_pops_draw[x].shape[0]) * (x+1), evol_pops_draw[x], color='blue', alpha=0.5)\n",
    "        \n",
    "\n",
    "matplotlib.rc('xtick', labelsize=13)\n",
    "matplotlib.rc('ytick', labelsize=13)\n",
    "\n",
    "plt.xticks(np.arange(0, 21, 2))\n",
    "\n",
    "plt.xlabel(r'\\textbf{Iteration}', size=14)\n",
    "plt.ylabel(r'\\textbf{mIoU}', size=14)\n",
    "plt.grid('on')\n",
    "\n",
    "plt.legend(bbox_to_anchor=(0, 1.02, 1, 0.2), loc='lower left', mode='expand', borderaxespad=0, ncol=4)\n",
    "\n",
    "plt.savefig('rand_vs_evolve.pdf', bbox_inches='tight', pad_inches=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rc('font', family='Times New Roman')\n",
    "plt.rc('font', size=11)\n",
    "\n",
    "#plt.plot([10, 20, 30, 40, 50], [65.0, 62.3, 57.6, 45.1, 34.4],  ':', marker='*', markersize=8, linewidth=2, color='darkorange', label='SPVCNN')\n",
    "#plt.plot([10, 20, 30, 40, 50], [63.1, 61.3, 55.9, 43.5, 33.2], '--', marker='*', color='slategray', linewidth=2, markersize=6, label='MinkowskiNet')\n",
    "plt.scatter([294], [63.1], s=100, color='darkorange')\n",
    "plt.scatter([317], [65.3], s=100, color='darkred')\n",
    "plt.scatter([262.6], [65.3], s=100, color='darkred')\n",
    "plt.scatter([153.8], [63.6], s=100, color='darkred')\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "#plt.annotate('2.7x speed up', xy=(50.8,86.1), xycoords='data',\n",
    "#             xytext=(30, -12), textcoords='offset points', fontsize=13)\n",
    "\n",
    "matplotlib.rc('xtick', labelsize=13)\n",
    "matplotlib.rc('ytick', labelsize=13)\n",
    "\n",
    "plt.xticks(np.arange(130, 330, 25))\n",
    "\n",
    "plt.xlabel('Latency (ms)', size=14)\n",
    "plt.ylabel('Mean IoU', size=14)\n",
    "plt.grid('on')\n",
    "\n",
    "plt.legend(bbox_to_anchor=(0, 1.02, 1, 0.2), loc='lower left', mode='expand', borderaxespad=0, ncol=4)\n",
    "\n",
    "plt.savefig('conclusion.pdf', bbox_inches='tight', pad_inches=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

